Strict Rezk completions of models of HoTT and homotopy canonicity

We give a new constructive proof of homotopy canonicity for homotopy type theory (HoTT). Canonicity proofs typically involve gluing constructions over the syntax of type theory. We instead use a gluing construction over a "strict Rezk completion" of the syntax of HoTT. The strict Rezk completion is specified and constructed in the topos of cartesian cubical sets. It completes a model of HoTT to an equivalent model satisfying a completeness condition, providing an equivalence between terms of identity types and cubical paths between terms. This generalizes the ordinary Rezk completion of a 1-category.

==> anc/HoTT.agda <==
{-# OPTIONS --postfix-projections --without-K #-}

open import Agda.Primitive

infixr 50 _,_
infixr 30 _×_

-- Unit type
record ⊤ {j} : Set j where
  constructor tt
open ⊤ public

-- Σ-types
record Σ {i j} (A : Set i) (B : A → Set j) : Set (i ⊔ j) where
  constructor _,_
  field fst : A
        snd : B fst
open Σ public

_×_ : ∀ {i j} (A : Set i) (B : Set j) → Set (i ⊔ j)
A × B = Σ A λ _ → B

record Lift {i} j (A : Set i) : Set (i ⊔ j) where
  constructor lift
  field
    lower : A
open Lift public

-- Id types
data Id {i} {A : Set i} (x : A) : A → Set i where refl : Id x x

--------------------------------------------------------------------------------

ap : ∀ {i j} {A : Set i} {B : Set j} (f : A → B) {x y : A} (p : Id x y) → Id (f x) (f y)
ap f refl = refl

ap-id : ∀ {i} {A : Set i} {x y : A} {p : Id x y} → Id (ap (λ x → x) p) p
ap-id {p = refl} = refl

ap-∘ : ∀ {i j k} {A : Set i} {B : Set j} {C : Set k} {x y : A} {p : Id x y} {f : B → C} {g : A → B}
     → Id (ap f (ap g p)) (ap (λ x → f (g x)) p)
ap-∘ {p = refl} = refl

ap₂ : ∀ {i j k} {A : Set i} {B : Set j} {C : Set k} (f : A → B → C) {x y : A} {z w : B} (p : Id x y) (q : Id z w) → Id (f x z) (f y w)
ap₂ f refl refl = refl

J : ∀ {i j} {A : Set i} {x : A} (B : ∀ y → Id x y → Set j) {y} (p : Id x y) → B x refl → B y p
J B refl bx = bx

J' : ∀ {i j} {A : Set i} {x : A} (B : ∀ y → Id y x → Set j) {y} (p : Id y x) → B x refl → B y p
J' B refl bx = bx

transp : ∀ {i j} {A : Set i} (B : A → Set j) {x y : A} (p : Id x y) → B x → B y
transp B refl bx = bx

_∙_ : ∀ {i} {A : Set i} {x y z : A} → Id x y → Id y z → Id x z
refl ∙ refl = refl

∙-idl : ∀ {i} {A : Set i} {x y : A} {p : Id x y} → Id (refl ∙ p) p
∙-idl {p = refl} = refl

∙-idr : ∀ {i} {A : Set i} {x y : A} {p : Id x y} → Id (p ∙ refl) p
∙-idr {p = refl} = refl

sym : ∀ {i} {A : Set i} {x y : A} → Id x y → Id y x
sym refl = refl

cancelr : ∀ {i} {A : Set i} {x y z : A} {p q : Id x y} {r : Id y z} → Id (p ∙ r) (q ∙ r) → Id p q
cancelr {r = refl} h = sym ∙-idr ∙ (h ∙ ∙-idr)

∙-transpose-left : ∀ {i} {A : Set i} {x y z : A} {q : Id x z} {p : Id x y} {r : Id y z} → Id q (p ∙ r) → Id (sym p ∙ q) r
∙-transpose-left {p = refl} {r = refl} refl = refl

trans-sym-l : ∀ {i} {A : Set i} {x y : A} {p : Id x y} → Id (sym p ∙ p) refl
trans-sym-l {p = refl} = refl

transp-const : ∀ {i j} {A : Set i} {B : Set j} {x y} {p : Id {A = A} x y} {d} → Id (transp (λ _ → B) p d) d
transp-const {p = refl} = refl

--------------------------------------------------------------------------------

record is-contr {i} (A : Set i) : Set i where
  field
    is-contr-center : A
    is-contr-path   : ∀ y → Id is-contr-center y

  abstract
    is-contr-all-paths : ∀ x y → Id {A = A} x y
    is-contr-all-paths x y = sym (is-contr-path x) ∙ is-contr-path y
    
    is-contr-all-paths-β : ∀ {x} → Id (is-contr-all-paths x x) refl
    is-contr-all-paths-β = trans-sym-l
open is-contr public

is-contr-⊤ : ∀ {i} → is-contr (⊤ {i})
is-contr-⊤ .is-contr-center = tt
is-contr-⊤ .is-contr-path = λ y → refl

is-contr-path-to : ∀ {i} {A : Set i} {x : A} → is-contr (Σ A λ y → Id y x)
is-contr-path-to .is-contr-center = _ , refl
is-contr-path-to .is-contr-path (_ , refl) = refl

is-contr-path-from : ∀ {i} {A : Set i} {x : A} → is-contr (Σ A λ y → Id x y)
is-contr-path-from .is-contr-center = _ , refl
is-contr-path-from .is-contr-path (_ , refl) = refl

is-equiv : ∀ {i j} {A : Set i} {B : Set j} (f : A → B) → Set (i ⊔ j)
is-equiv f = ∀ b → is-contr (Σ _ λ a → Id (f a) b)

equiv : ∀ {i j} (A : Set i) (B : Set j) → Set (i ⊔ j)
equiv A B = Σ (A → B) is-equiv

abstract
  transp-contr : ∀ {i j} {A : Set i} → is-contr A → (B : A → Set j) → ∀ x y → B x → B y
  transp-contr cA B x y bx = transp B (is-contr-all-paths cA x y) bx
  
  transp-contr-β : ∀ {i j} {A : Set i} {cA : is-contr A} {B : A → Set j} {x : A} {bx} → Id (transp-contr cA B x x bx) bx
  transp-contr-β {i} {j} {A} {cA} {B} {x} {bx} = ap (λ p → transp B p bx) (is-contr-all-paths-β cA)

pair-Id : ∀ {i j} {A : Set i} {B : A → Set j} {a₁ a₂} (p : Id {A = A} a₁ a₂)
            {b₁ : B a₁} {b₂ : B a₂} (q : Id (transp B p b₁) b₂)
          → Id {A = Σ A B} (a₁ , b₁) (a₂ , b₂)
pair-Id refl refl = refl

--------------------------------------------------------------------------------

happly : ∀ {i j} {A : Set i} {B : A → Set j} {f g : (a : A) → B a}
       → Id f g → (a : A) → Id (f a) (g a)
happly refl a = refl

postulate
  funext : ∀ {i j} {A : Set i} {B : A → Set j} {f : (a : A) → B a}
         → is-contr (Σ ((a : A) → B a) λ g → (∀ a → Id (f a) (g a)))
  ua : ∀ {i} (A : Set i) → is-contr (Σ (Set i) λ B → Σ (A → B) is-equiv)

--------------------------------------------------------------------------------

abstract
  lam-Id : ∀ {i j} {A : Set i} {B : A → Set j} {f g : (a : A) → B a}
             (h : (a : A) → Id (f a) (g a)) → Id f g
  lam-Id {f = f} h = transp-contr funext (λ { (g , _) → Id f g }) (_ , λ _ → refl) (_ , h) refl

  lam-Id-β : ∀ {i j} {A : Set i} {B : A → Set j} {f : (a : A) → B a}
           → Id (lam-Id {g = f} (λ x → refl)) refl
  lam-Id-β = transp-contr-β

module _ {i j k l} {A : Set i} {B : A → Set j} {C : Set k} {r : C → A} {D : ∀ c → B (r c) → Set l}
         {f g : (a : A) → B a} {h : (a : A) → Id (f a) (g a)}
         {d : ∀ c → D c (f (r c))}
  where
  abstract
    transp-funext : Id (transp {A = ∀ a → B a} (λ f → (c : C) → D c (f (r c))) (lam-Id h) d)
                       (λ c → transp (D c) (h (r c)) (d c))
    transp-funext
      = transp-contr (funext {f = f}) (λ { (g , h) → ∀ d 
                                                   → Id (transp {A = ∀ a → B a} (λ f → (c : C) → D c (f (r c))) (lam-Id h) d)
                                                        (λ c → transp (D c) (h (r c)) (d c)) })
        (f , λ _ → refl)
        (g , h)
        (λ d → ap (λ p → transp {A = ∀ a → B a} (λ f → (c : C) → D c (f (r c))) p d) lam-Id-β ∙ refl)
        d
--------------------------------------------------------------------------------

module _ {i} {j} {A : Set i} {B : Set j} (r : A → B) (s : B → A) (p : ∀ a → Id (r (s a)) a) where
  abstract
    is-contr-retract : is-contr A → is-contr B
    is-contr-retract cA .is-contr-center = r (cA .is-contr-center)
    is-contr-retract cA .is-contr-path b = ap r (cA .is-contr-path _) ∙ p _

module _ {i} {j} {A : Set i} {B : Set j} (r : A → B) (r-equiv : is-equiv r) where
  abstract
    is-contr-equiv : is-contr A → is-contr B
    is-contr-equiv = is-contr-retract r (λ b → r-equiv b .is-contr-center .fst) (λ b → r-equiv b .is-contr-center .snd)

module _ {i j} {A : Set i} {B : Set j}
  (g : B → A) (f : A → B)
  (gf : ∀ a → Id (g (f a)) a)
  (fg : ∀ b → Id (f (g b)) b)
  where

  private
    nat : ∀ {i j} {A : Set i} {B : Set j} {f g : A → B} (h : ∀ a → Id (f a) (g a)) {x y} (p : Id x y)
        → Id (ap f p ∙ h y) (h x ∙ ap g p)
    nat h refl = ∙-idl ∙ sym ∙-idr

    lemma : ∀ {i} {A : Set i} (f : A → A) (h : ∀ a → Id (f a) a) a
          → Id (h (f a)) (ap f (h a))
    lemma f h a = sym (cancelr (nat h (h a) ∙ ap₂ _∙_ refl ap-id))

    gf' : ∀ a → Id (g (f a)) a
    gf' a = sym (gf (g (f a))) ∙ (ap g (fg (f a)) ∙ gf a)

    coherence : ∀ b → Id (gf' (g b)) (ap g (fg b))
    coherence b
        = ∙-transpose-left
          ( ap₂ _∙_ (ap (ap g) (lemma _ fg _) ∙ ap-∘) refl ∙
            nat (λ b → gf (g b)) (fg _))

    compute-transp : ∀ {b} {x y} (p : Id x y) q → Id (transp (λ a → Id (g a) b) p q) (sym (ap g p) ∙ q)
    compute-transp refl refl = refl

  abstract
    iso→equiv : is-equiv g
    iso→equiv a .is-contr-center
        = f a , gf' a
    iso→equiv _ .is-contr-path (y , refl)
        = pair-Id
          (fg y)
          ( compute-transp (fg y) (gf' (g y)) ∙
            (ap₂ _∙_ refl (coherence _) ∙ ∙-transpose-left (sym ∙-idr)))

--------------------------------------------------------------------------------

abstract
  is-contr-Id : ∀ {i} {A : Set i} → is-contr A → ∀ x y → is-contr (Id {A = A} x y)
  is-contr-Id cA x y .is-contr-center
    = sym (is-contr-all-paths cA x x) ∙ is-contr-all-paths cA x y
  is-contr-Id cA x .x .is-contr-path refl
    = ∙-transpose-left (sym ∙-idr)

module _ {i j} {A : Set i} {B : A → Set j} (cA : is-contr A) (cB : ∀ a → is-contr (B a)) where
  abstract
    is-contr-Σ : is-contr (Σ A B)
    is-contr-Σ .is-contr-center = cA .is-contr-center , cB _ .is-contr-center
    is-contr-Σ .is-contr-path (a , b) = pair-Id (cA .is-contr-path _) (is-contr-all-paths (cB _) _ _)

module _ {i j} {A : Set i} {B : A → Set j} (cA : is-contr A) (cAB : is-contr (Σ A B)) where
  abstract
    is-contr-π₂ : ∀ a → is-contr (B a)
    is-contr-π₂ a
      = is-contr-retract {A = Σ A B}
        (λ { (a' , b) → transp-contr cA B a' a b })
        (λ b → (a , b))
        (λ b → transp-contr-β)
        cAB

module _ {ia ib ic id} {A : Set ia} {B : A → Set ib} {C : A → Set ic} {D : ∀ a → B a → C a → Set id} where
  abstract
    is-contr-ΣΣ : is-contr (Σ A B) → (∀ a b → is-contr (Σ (C a) (D a b))) → is-contr (Σ (Σ A C) λ { (a , c) → Σ (B a) λ b → D a b c })
    is-contr-ΣΣ cAB cCD = is-contr-retract {A = Σ (Σ A B) λ { (a , b) → Σ (C a) (D a b) }}
                            (λ { ((a , b) , (c , d)) → ((a , c) , (b , d)) })
                            (λ { ((a , c) , (b , d)) → ((a , b) , (c , d)) })
                            (λ _ → refl)
                            (is-contr-Σ cAB λ { (a , b) → cCD a b })

module _ {i j} {A : Set i} {B : A → Set j} (cB : ∀ a → is-contr (B a)) where
  abstract
    is-contr-Π : is-contr (∀ a → B a)
    is-contr-Π .is-contr-center a = cB a .is-contr-center
    is-contr-Π .is-contr-path f = lam-Id λ a → cB a .is-contr-path (f a)

module _ {i j k l} {A : Set i} {B : A → Set j} {C : Set k} (r : C → A) (p : is-equiv r) {D : ∀ c → B (r c) → Set l}
         (cBD : ∀ c → is-contr (Σ (B (r c)) (D c)))
  where
  abstract
    private
      helper : is-contr (Σ (∀ c → B (r c)) λ b → (∀ c → D c (b _)))
      helper
        = is-contr-retract
          (λ f → (λ c → f c .fst) , (λ c → f c .snd))
          (λ { (g , h) c → g c , h c })
          (λ a → refl)
          (is-contr-Π cBD)

      inv : A → C
      inv a = p a .is-contr-center .fst

      β : ∀ a → Id (r (inv a)) a
      β a = p a .is-contr-center .snd

    is-contr-ΣΠ : is-contr (Σ (∀ a → B a) λ b → (∀ c → D c (b _)))
    is-contr-ΣΠ
      = is-contr-retract
        (λ { (f , g) → (λ a → transp B (β a) (f (inv a)))
                     , (λ c → transp-contr
                                {A = Σ C λ c' → Id (r c') (r c)} (p (r c))
                                (λ { (p , e) → D c (transp B e (f p)) })
                                (_ , refl) _
                                (g c)) })
        (λ { (f , g) → (λ c → f (r c)) , (λ c → g c) })
        (λ { (f , g) → pair-Id
                       (lam-Id (λ a → J' (λ a' q → Id (transp B q (f a')) (f a)) (β a) refl))
                       ( transp-funext {B = B} {D = D}
                       ∙ lam-Id λ c →
                         transp-contr (p (r c))
                         (λ { (xx , yy) → Id (transp (D c) (J' (λ a' q → Id (transp B q (f a')) (f (r c))) yy refl)
                                              (transp (λ { (p , e) → D c (transp B e (f (r p))) })
                                               (is-contr-all-paths (p (r c)) (c , refl) (xx , yy)) (g c)))
                                             (g c) })
                         (c , refl) (inv (r c) , β (r c))
                         (ap {A = Id {A = Σ C λ c' → Id (r c') (r c)} (c , refl) (c , refl)} (λ q → transp (λ { (p , e) → D c (transp B e (f (r p))) }) q _)
                             {x = is-contr-all-paths (p (r c)) (c , refl) (c , refl)} (is-contr-all-paths-β _))
                       )})
        helper

abstract
  fst-equiv : ∀ {i j} {A : Set i} {B : A → Set j} → (∀ a → is-contr (B a)) → is-equiv (fst {B = B})
  fst-equiv {i} {j} {A} {B} cB a
    = is-contr-retract {A = B a}
      (λ b → (a , b) , refl)
      (λ { ((_ , b) , refl) → b })
      (λ { ((_ , b) , refl) → refl })
      (cB a)

abstract
  id-equiv : ∀ {i} {A : Set i} → equiv A A
  id-equiv = (λ x → x) , iso→equiv _ _ (λ _ → refl) (λ _ → refl)

module _ {i j k} {A : Set i} {B : Set j} {C : Set k} where
  abstract
    comp-equiv : equiv A B → equiv B C → equiv A C
    comp-equiv (f , f-equiv) (g , g-equiv)
      = (λ a → g (f a))
      , (λ c → is-contr-retract 
               (λ { ((b , refl) , (a , refl)) → _ , refl })
               (λ { (a , refl) → (_ , refl) , (_ , refl) })
               (λ { (a , refl) → refl })
               (is-contr-Σ (g-equiv c) (λ { (b , _) → f-equiv b })))

abstract
  is-equiv-lift : ∀ {i j} {A : Set i} → is-equiv (lift {i} {j} {A})
  is-equiv-lift = iso→equiv _ lower (λ _ → refl) (λ _ → refl)

  is-equiv-lower : ∀ {i j} {A : Set i} → is-equiv (lower {i} {j} {A})
  is-equiv-lower = iso→equiv _ lift (λ _ → refl) (λ _ → refl)

--------------------------------------------------------------------------------

data W {i j} (A : Set i) (B : A → Set j) : Set (i ⊔ j) where
  sup : (a : A) (f : B a → W A B) → W A B

module _ {i j k} {A : Set i} {B : A → Set j}
  (P : W A B → Set k) (sup' : ∀ a f → (∀ b → P (f b)) → P (sup a f))
  where

  W-elim : ∀ x → P x
  W-elim (sup a f) = sup' a f (λ b → W-elim (f b))

module _ {i j k} (I : Set i) (A : I → Set j) (B : ∀ {i} → A i → Set k) (child : ∀ {i} {a} → B {i} a → I) where
  
  -- data IW₁ : I → Set where
  --   sup : ∀ i (a : A i) (f : (b : B a) → IW₁ (child b)) → IW₁ i

  IW₀ : Set (i ⊔ j ⊔ k)
  IW₀ = W (Σ I A) λ p → B (snd p)

  wf : IW₀ → I → Set (i ⊔ k)
  wf (sup (i , a) f) j = Id i j × (∀ b → wf (f b) (child b))

  IW : I → Set (i ⊔ j ⊔ k)
  IW i = Σ IW₀ λ x → wf x i

  IW-sup : ∀ i (a : A i) (f : (b : B a) → IW (child b)) → IW i
  IW-sup i a f = (sup (i , a) (λ b → fst (f b)))
               , refl
               , λ b → snd (f b)

  IW-elim
    : (P : ∀ i → IW i → Set)
    → (∀ i a f → (∀ b → P _ (f b)) → P i (IW-sup i a f))
    → ∀ i x → P i x
  IW-elim P d i (sup a f , refl , g) = d i (a .snd) (λ b → f b , g b) λ b → IW-elim P d _ (f b , g b)

  IW-elim-β
    : (P : ∀ i → IW i → Set)
    → (d : ∀ i a f → (∀ b → P _ (f b)) → P i (IW-sup i a f))
    → ∀ i a f → Id (IW-elim P d i (IW-sup i a f)) (d i a f λ b → IW-elim P d _ (f b))
  IW-elim-β P d i a f = refl

--------------------------------------------------------------------------------

is-prop : ∀ {i} → Set i → Set i
is-prop A = A → is-contr A

abstract
  is-prop-all-paths : ∀ {i} {A : Set i} → is-prop A → (x y : A) → Id x y
  is-prop-all-paths pA x y = is-contr-all-paths (pA x) x y

abstract
  is-prop-is-contr : ∀ {i} {A : Set i} → is-prop (is-contr A)
  is-prop-is-contr {i} {A} cA .is-contr-center = cA
  is-prop-is-contr {i} {A} cA .is-contr-path cA'
    = ap (λ { (x , y) → record { is-contr-center = x ; is-contr-path = y } }) inner
    where
      inner : Id {A = Σ A λ a → ∀ b → Id a b} (cA .is-contr-center , cA .is-contr-path) (cA' .is-contr-center , cA' .is-contr-path)
      inner = pair-Id
              (is-contr-all-paths cA _ _)
              (lam-Id λ a → is-contr-all-paths (is-contr-Id cA _ _) _ _)

abstract
  is-prop-⊤ : ∀ {i} → is-prop (⊤ {i})
  is-prop-⊤ = λ _ → is-contr-⊤

abstract
  is-prop-Σ : ∀ {i j} {A : Set i} {B : A → Set j} → is-prop A → (∀ a → is-prop (B a)) → is-prop (Σ A B)
  is-prop-Σ {A = A} {B = B} pA pB (a , b) = is-contr-Σ (pA a) (λ a → pB a (transp B (is-prop-all-paths pA _ _) b))

abstract
  is-prop-Π : ∀ {i j} {A : Set i} {B : A → Set j} → (∀ a → is-prop (B a)) → is-prop (∀ a → B a)
  is-prop-Π {A = A} {B = B} pB f = is-contr-Π (λ a → pB a (f a))


==> anc/RelEquiv.agda <==
{-# OPTIONS --postfix-projections --without-K #-}

open import Agda.Primitive
open import HoTT

record Equiv {i j} (A : Set i) (B : Set j) : Set (lsuc (i ⊔ j)) where
  field
    equiv-rel : A → B → Set (i ⊔ j)
    equiv-fun→ : ∀ a → is-contr (Σ B λ b → equiv-rel a b)
    equiv-fun← : ∀ b → is-contr (Σ A λ a → equiv-rel a b)
open Equiv

record IsRefl {i} {A : Set i} (Aₑ : Equiv A A) : Set (lsuc i) where
  field
    refl-rel   : ∀ a → Aₑ .equiv-rel a a → Set i
    refl-contr : ∀ a → is-contr (Σ _ (refl-rel a))
open IsRefl

--------------------------------------------------------------------------------

Equiv-Id : ∀ {i} (A : Set i) → Equiv A A
Equiv-Id A .equiv-rel x y = Id x y
Equiv-Id A .equiv-fun→ a = is-contr-path-from
Equiv-Id A .equiv-fun← b = is-contr-path-to

IsRefl-Id : ∀ {i} (A : Set i) → IsRefl (Equiv-Id A)
IsRefl-Id A .refl-rel a p = Id p refl
IsRefl-Id A .refl-contr a = is-contr-path-to

--------------------------------------------------------------------------------

DepEquiv : ∀ {i j} {Γ₁ Γ₂ : Set i} (Γₑ : Equiv Γ₁ Γ₂) (A₁ : Γ₁ → Set j) (A₂ : Γ₂ → Set j) → Set (i ⊔ lsuc j)
DepEquiv Γₑ A₁ A₂ = ∀ {γ₁} {γ₂} (γₑ : Γₑ .equiv-rel γ₁ γ₂) → Equiv (A₁ γ₁) (A₂ γ₂)

DepIsRefl : ∀ {i j} {Γ Γₑ} (Γᵣ : IsRefl {i} {Γ} Γₑ) {A : Γ → Set j} (Aₑ : DepEquiv Γₑ A A) → Set (i ⊔ lsuc j)
DepIsRefl Γᵣ Aₑ = ∀ {γ} {γₑ} (γᵣ : Γᵣ .refl-rel γ γₑ) → IsRefl (Aₑ γₑ)

Equiv→is-equiv : ∀ {i j} {A : Set i} {B : Set j} (E : Equiv A B)
                   (f : A → B) (f-graph : ∀ a → E .equiv-rel a (f a))
                 → is-equiv f
Equiv→is-equiv E f f-graph b
  = is-contr-retract
    (λ { (a , e) → a , ap fst (is-contr-all-paths (E .equiv-fun→ a) (f a , f-graph a) (b , e)) })
    (λ { (a , refl) → a , f-graph _ })
    (λ { (a , refl) → pair-Id refl (ap (ap _) (is-contr-all-paths-β _)) })
    (E .equiv-fun← b)

Equiv-graph : ∀ {i} {A : Set i} {B : Set i} 
                (f : A → B) (f-equiv : is-equiv f)
              → Equiv A B
Equiv-graph f f-equiv .equiv-rel a b = Id (f a) b
Equiv-graph f f-equiv .equiv-fun→ a = is-contr-path-from
Equiv-graph f f-equiv .equiv-fun← b = f-equiv _

Equiv-between-contr : ∀ {i} {A : Set i} {B : Set i} → is-contr A → is-contr B → Equiv A B
Equiv-between-contr cA cB .equiv-rel _ _ = ⊤
Equiv-between-contr cA cB .equiv-fun→ _ = is-contr-Σ cB λ _ → is-contr-⊤
Equiv-between-contr cA cB .equiv-fun← _ = is-contr-Σ cA λ _ → is-contr-⊤

module _ {i} {A : Set i} {B : Set i} (pA : is-prop A) (pB : is-prop B) (f : A → B) (g : B → A) where
  Equiv-between-prop : Equiv A B
  Equiv-between-prop .equiv-rel _ _ = ⊤
  Equiv-between-prop .equiv-fun→ a = is-contr-Σ (pB (f a)) λ _ → is-contr-⊤
  Equiv-between-prop .equiv-fun← b = is-contr-Σ (pA (g b)) λ _ → is-contr-⊤

--------------------------------------------------------------------------------

module _ {i} {j}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {B₁ B₂} (Bₑ : DepEquiv {i} {j} Aₑ B₁ B₂)
  where

  Σ-Equiv : Equiv {i ⊔ j} (Σ A₁ B₁) (Σ A₂ B₂)
  Σ-Equiv .equiv-rel (a₁ , b₁) (a₂ , b₂) = Σ (Aₑ .equiv-rel a₁ a₂) (λ aₑ → Bₑ aₑ .equiv-rel b₁ b₂)
  Σ-Equiv .equiv-fun→ _ = is-contr-ΣΣ (Aₑ .equiv-fun→ _) λ _ _ → Bₑ _ .equiv-fun→ _
  Σ-Equiv .equiv-fun← _ = is-contr-ΣΣ (Aₑ .equiv-fun← _) λ _ _ → Bₑ _ .equiv-fun← _

  module _ {p₁ p₂} (pₑ : Σ-Equiv .equiv-rel p₁ p₂) where
    fst-Equiv : Aₑ .equiv-rel (fst p₁) (fst p₂)
    fst-Equiv = fst pₑ

    snd-Equiv : Bₑ fst-Equiv .equiv-rel (snd p₁) (snd p₂)
    snd-Equiv = snd pₑ

  module _
    {a₁ a₂} (aₑ : Aₑ .equiv-rel a₁ a₂)
    {b₁ b₂} (bₑ : Bₑ aₑ .equiv-rel b₁ b₂)
    where

    pair-Equiv : Σ-Equiv .equiv-rel (a₁ , b₁) (a₂ , b₂)
    pair-Equiv = aₑ , bₑ

--------------------------------------------------------------------------------

module _ {i} {j}
  {A : Set i} {Aₑ : Equiv A A} (Aᵣ : IsRefl Aₑ)
  {B} {Bₑ : DepEquiv {i} {j} Aₑ B B} (Bᵣ : ∀ {a aₑ} (aᵣ : Aᵣ .refl-rel a aₑ) → IsRefl (Bₑ aₑ))
  where

  Σ-IsRefl : IsRefl (Σ-Equiv Aₑ Bₑ)
  Σ-IsRefl .refl-rel (a , b) (aₑ , bₑ) = Σ (Aᵣ .refl-rel a aₑ) λ aᵣ → Bᵣ aᵣ .refl-rel b bₑ
  Σ-IsRefl .refl-contr (a , b)
    = is-contr-ΣΣ (Aᵣ .refl-contr a) (λ _ _ → Bᵣ _ .refl-contr _)

  module _ {p pₑ} (pᵣ : Σ-IsRefl .refl-rel p pₑ) where
    fst-IsRefl : Aᵣ .refl-rel (fst p) (fst-Equiv Aₑ Bₑ pₑ)
    fst-IsRefl = fst pᵣ

    snd-IsRefl : Bᵣ fst-IsRefl .refl-rel (snd p) (snd-Equiv Aₑ Bₑ pₑ)
    snd-IsRefl = snd pᵣ

  module _
    {a aₑ} (aᵣ : Aᵣ .refl-rel a aₑ)
    {b bₑ} (bᵣ : Bᵣ aᵣ .refl-rel b bₑ)
    where

    pair-IsRefl : Σ-IsRefl .refl-rel (a , b) (pair-Equiv Aₑ Bₑ aₑ bₑ)
    pair-IsRefl = aᵣ , bᵣ

--------------------------------------------------------------------------------

module _ {i j k} {A : Set i} {B : A → Set j} {C : A → Set k} (g : ∀ a → B a → C a) where
  total : Σ A B → Σ A C
  total (a , b) = a , g a b
 
module _ {i j} {A : Set i} {B : A → Set j} {C : A → Set j} (g : ∀ a → B a → C a) where
 
  equiv-total : (∀ a → is-equiv (g a)) → is-equiv (total g)
  equiv-total g-equiv
    = Equiv→is-equiv
      (Σ-Equiv (Equiv-Id _) λ { refl → Equiv-graph (g _) (g-equiv _) })
      (total g)
      (λ { (a , b) → refl , refl })

equiv-total-contr : ∀ {i} {A : Set i} {B : A → Set i} {C : A → Set i} → (∀ a → is-contr (B a)) → (∀ a → is-contr (C a))
               → (g : ∀ a → B a → C a)
               → is-equiv {A = Σ A B} {B = Σ A C} λ p → _ , g _ (p .snd)
equiv-total-contr cB cC g
  = Equiv→is-equiv
    (Σ-Equiv (Equiv-Id _) λ { refl → Equiv-between-contr (cB _) (cC _) })
    (λ { (a , b) → (a , g a b) })
    (λ { (a , b) → refl , tt })

--------------------------------------------------------------------------------

module _ {i} {j}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {B₁ B₂} (Bₑ : DepEquiv {i} {j} Aₑ B₁ B₂)
  where

  Π-Equiv : Equiv (∀ a₁ → B₁ a₁) (∀ a₂ → B₂ a₂)
  Π-Equiv .equiv-rel
    = λ f₁ f₂ → ∀ {a₁} {a₂} (aₑ : Aₑ .equiv-rel a₁ a₂) → Bₑ aₑ .equiv-rel (f₁ a₁) (f₂ a₂) 
  Π-Equiv .equiv-fun→ f₁
    = is-contr-retract
        {A = Σ (∀ a₂ → B₂ a₂) λ f₂ → (a : Σ _ λ a₂ → Σ _ λ a₁ → Aₑ .equiv-rel a₁ a₂) → Bₑ (a .snd .snd) .equiv-rel (f₁ _) (f₂ _)}
        (λ { (f₂ , fₑ) → f₂ , λ aₑ → fₑ (_ , (_ , aₑ)) })
        (λ { (f₂ , fₑ) → f₂ , λ a → fₑ (a .snd .snd) })
        (λ _ → refl)
        (is-contr-ΣΠ
          {B = B₂}
          (λ { (a₂ , (_ , _)) → a₂ })
          (fst-equiv (Aₑ .equiv-fun←))
          {D = λ a b₂ → Bₑ (a .snd .snd) .equiv-rel _ b₂}
          (λ a → Bₑ (a .snd .snd) .equiv-fun→ _))
  Π-Equiv .equiv-fun← f₂
    = is-contr-retract
        {A = Σ (∀ a₁ → B₁ a₁) λ f₁ → (a : Σ _ λ a₁ → Σ _ λ a₂ → Aₑ .equiv-rel a₁ a₂) → Bₑ (a .snd .snd) .equiv-rel (f₁ _) (f₂ _)}
        (λ { (f₁ , fₑ) → f₁ , λ aₑ → fₑ (_ , (_ , aₑ)) })
        (λ { (f₁ , fₑ) → f₁ , λ a → fₑ (a .snd .snd) })
        (λ _ → refl)
        (is-contr-ΣΠ
          {B = B₁}
          (λ { (a₁ , (_ , _)) → a₁ })
          (fst-equiv (Aₑ .equiv-fun→))
          {D = λ a b₁ → Bₑ (a .snd .snd) .equiv-rel b₁ _}
          (λ a → Bₑ (a .snd .snd) .equiv-fun← _))

--------------------------------------------------------------------------------

module _ {i} {j}
  {A : Set i} (Aₑ : Equiv A A) (Aᵣ : IsRefl Aₑ)
  {B} (Bₑ : DepEquiv {i} {j} Aₑ B B) (Bᵣ : ∀ {a aₑ} (aᵣ : Aᵣ .refl-rel a aₑ) → IsRefl (Bₑ aₑ))
  where

  Π-IsRefl : IsRefl (Π-Equiv Aₑ Bₑ)
  Π-IsRefl .refl-rel f fₑ = ∀ {a aₑ} (aᵣ : Aᵣ .refl-rel a aₑ) → Bᵣ aᵣ .refl-rel (f a) (fₑ aₑ)
  Π-IsRefl .refl-contr f
    = is-contr-retract
        {A = Σ ((a : Σ _ λ a₁ → Σ _ λ a₂ → Aₑ .equiv-rel a₁ a₂) → Bₑ (a .snd .snd) .equiv-rel (f (a .fst)) (f (a .snd .fst))) λ fₑ →
             (a : Σ _ λ a → Σ _ λ aₑ → Aᵣ .refl-rel a aₑ) → Bᵣ (a .snd .snd) .refl-rel (f _) (fₑ _)}
        (λ { (fₑ , fᵣ) → (λ aₑ → fₑ (_ , _ , aₑ)) , λ aᵣ → fᵣ (_ , _ , aᵣ) })
        (λ { (fₑ , fᵣ) → (λ a → fₑ (a .snd .snd)) , (λ a → fᵣ (a .snd .snd)) })
        (λ _ → refl)
        (is-contr-ΣΠ
         {A = Σ A (λ a₁ → Σ A (Aₑ .equiv-rel a₁))}
         {B = λ z → Bₑ (z .snd .snd) .equiv-rel (f (z .fst)) (f (z .snd .fst))}
         {C = Σ A (λ a → Σ (Aₑ .equiv-rel a a) (Aᵣ .refl-rel a))}
         (λ { (a , aₑ , aᵣ) → a , a , aₑ })
         (equiv-total-contr (λ _ → Aᵣ .refl-contr _) (λ _ → Aₑ .equiv-fun→ _) _)
         {D = λ a x → Bᵣ (a .snd .snd) .refl-rel _ x}
         (λ _ → Bᵣ _ .refl-contr _))

--------------------------------------------------------------------------------

module _ {i}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {B₁ B₂} (Bₑ : DepEquiv Aₑ B₁ B₂)
  where

  shape : W A₁ B₁ → W A₂ B₂ → Set i
  shape (sup a₁ f₁) (sup a₂ f₂) = Aₑ .equiv-rel a₁ a₂
  
  pos : ∀ x₁ x₂ → shape x₁ x₂ → Set i
  pos (sup a₁ f₁) (sup a₂ f₂) aₑ = Σ _ λ b₁ → Σ _ λ b₂ → Bₑ aₑ .equiv-rel b₁ b₂ 

  color : ∀ x₁ x₂ → (aₑ : shape x₁ x₂) → pos x₁ x₂ aₑ → W A₁ B₁ × W A₂ B₂
  color (sup a₁ f₁) (sup a₂ f₂) aₑ (b₁ , (b₂ , bₑ)) = f₁ b₁ , f₂ b₂

  W-Equiv-rel : W A₁ B₁ → W A₂ B₂ → Set i
  W-Equiv-rel x₁ x₂
    = IW (W A₁ B₁ × W A₂ B₂)
         (λ { (x₁ , x₂) → shape x₁ x₂ })
         (λ { {x₁ , x₂} aₑ → pos x₁ x₂ aₑ })
         (λ { {x₁ , x₂} {aₑ} b → color x₁ x₂ aₑ b })
         (x₁ , x₂)

  abstract
    W-Equiv-fun→ : ∀ x → is-contr (Σ _ λ y → W-Equiv-rel x y)
    W-Equiv-fun→ (sup a₁ f₁)
      = let g = λ b → W-Equiv-fun→ (f₁ b) in
        is-contr-retract
          {A = Σ (Σ A₂ λ a₂ → B₂ a₂ → W A₂ B₂) λ { (a₂ , f₂) → Σ (Aₑ .equiv-rel a₁ a₂) λ aₑ → (b : Σ _ λ b₁ → Σ _ λ b₂ → Bₑ aₑ .equiv-rel b₁ b₂) → W-Equiv-rel (f₁ (b .fst)) (f₂ (b .snd .fst)) } }
          (λ { ((a₂ , f₂) , (aₑ , fₑ)) → sup a₂ f₂ , IW-sup _ _ _ _ _ aₑ fₑ })
          (λ { (sup a₂ f₂ , (sup (_ , aₑ) g , (refl , h))) → ((a₂ , f₂) , (aₑ , λ b → g b , h b)) })
          (λ { (sup a₂ f₂ , (sup (_ , aₑ) g , (refl , h))) → refl })
          (is-contr-ΣΣ
            (Aₑ .equiv-fun→ _)
            (λ a₂ aₑ → is-contr-ΣΠ
                       {A = B₂ _}
                       {B = λ b₂ → W A₂ B₂}
                       {C = Σ _ λ b₁ → Σ _ λ b₂ → Bₑ aₑ .equiv-rel b₁ b₂}
                       (λ { (_ , (b₂ , _)) → b₂ })
                       (λ b → is-contr-retract
                              {A = Σ (B₁ a₁) λ b₁ → Bₑ aₑ .equiv-rel b₁ b }
                              (λ { (b₁ , bₑ) → (b₁ , (b , bₑ)) , refl })
                              (λ { ((b₁ , (_ , bₑ)) , refl) → (b₁ , bₑ) })
                              (λ { ((b₁ , (_ , bₑ)) , refl) → refl })
                              (Bₑ aₑ .equiv-fun← _))
                       {D = λ b x → W-Equiv-rel (f₁ (b .fst)) x}
                       (λ { (b₁ , (_ , _)) → g b₁ })))

    W-Equiv-fun← : ∀ y → is-contr (Σ _ λ x → W-Equiv-rel x y)
    W-Equiv-fun← (sup a₂ f₂)
      = let g = λ b → W-Equiv-fun← (f₂ b) in
        is-contr-retract
          {A = Σ (Σ A₁ λ a₁ → B₁ a₁ → W A₁ B₁) λ { (a₁ , f₁) → Σ (Aₑ .equiv-rel a₁ a₂) λ aₑ → (b : Σ _ λ b₁ → Σ _ λ b₂ → Bₑ aₑ .equiv-rel b₁ b₂) → W-Equiv-rel (f₁ (b .fst)) (f₂ (b .snd .fst)) } }
          (λ { ((a₁ , f₁) , (aₑ , fₑ)) → sup a₁ f₁ , IW-sup _ _ _ _ _ aₑ fₑ })
          (λ { (sup a₁ f₁ , (sup (_ , aₑ) g , (refl , h))) → ((a₁ , f₁) , (aₑ , λ b → g b , h b)) })
          (λ { (sup a₁ f₁ , (sup (_ , aₑ) g , (refl , h))) → refl })
          (is-contr-ΣΣ
            (Aₑ .equiv-fun← _)
            (λ a₁ aₑ → is-contr-ΣΠ
                       {A = B₁ _}
                       {B = λ b₁ → W A₁ B₁}
                       {C = Σ _ λ b₁ → Σ _ λ b₂ → Bₑ aₑ .equiv-rel b₁ b₂}
                       (λ { (b₁ , (_ , _)) → b₁ })
                       (λ b → is-contr-retract
                              {A = Σ (B₂ a₂) λ b₂ → Bₑ aₑ .equiv-rel b b₂}
                              (λ { (b₂ , bₑ) → ((_ , (b₂ , bₑ)) , refl) })
                              (λ { ((_ , (b₂ , bₑ)) , refl) → (b₂ , bₑ) })
                              (λ { ((_ , (b₂ , bₑ)) , refl) → refl })
                              (Bₑ aₑ .equiv-fun→ _))
                       {D = λ b x → W-Equiv-rel x (f₂ (b .snd .fst))}
                       (λ { (_ , (b₂ , _)) → g b₂ })))

  W-Equiv : Equiv (W A₁ B₁) (W A₂ B₂)
  W-Equiv .equiv-rel x₁ x₂ = W-Equiv-rel x₁ x₂
  W-Equiv .equiv-fun→ = W-Equiv-fun→
  W-Equiv .equiv-fun← = W-Equiv-fun←

  module _
    {a₁ a₂} (aₑ : Aₑ .equiv-rel a₁ a₂)
    {f₁ f₂} (fₑ : ∀ {b₁ b₂} (bₑ : Bₑ aₑ .equiv-rel b₁ b₂) → W-Equiv .equiv-rel (f₁ b₁) (f₂ b₂))
    where

    sup-Equiv : W-Equiv .equiv-rel (sup a₁ f₁) (sup a₂ f₂)
    sup-Equiv = IW-sup _ _ _ _ _ aₑ λ b → fₑ (b .snd .snd)
    
  module _ {k}
    {P₁ : W A₁ B₁ → Set k} {P₂ : W A₂ B₂ → Set k} (Pₑ : ∀ {x₁ x₂} (xₑ : W-Equiv .equiv-rel x₁ x₂) → Equiv (P₁ x₁) (P₂ x₂))
    {sup'₁ sup'₂}
      (sup'ₑ : ∀ {a₁ a₂} (aₑ : Aₑ .equiv-rel a₁ a₂)
                 {f₁ f₂} (fₑ : ∀ {b₁ b₂} (bₑ : Bₑ aₑ .equiv-rel b₁ b₂) → W-Equiv .equiv-rel (f₁ b₁) (f₂ b₂))
                 {p₁ p₂} (pₑ : ∀ {b₁ b₂} (bₑ : Bₑ aₑ .equiv-rel b₁ b₂) → Pₑ (fₑ bₑ) .equiv-rel (p₁ b₁) (p₂ b₂))
               → Pₑ (sup-Equiv aₑ fₑ) .equiv-rel (sup'₁ a₁ f₁ p₁) (sup'₂ a₂ f₂ p₂))
    where

    W-elim-Equiv : ∀ {x₁ x₂} (xₑ : W-Equiv .equiv-rel x₁ x₂)
                 → Pₑ xₑ .equiv-rel (W-elim P₁ sup'₁ x₁) (W-elim P₂ sup'₂ x₂)
    W-elim-Equiv {sup a₁ f₁} {sup a₂ f₂} (sup aₑ fₑ , refl , h)
      = sup'ₑ (aₑ .snd) _ (λ bₑ → W-elim-Equiv ((fₑ (_ , _ , bₑ)) , h (_ , _ , bₑ)))

--------------------------------------------------------------------------------

module _
  {A} (Aₑ : Equiv A A) (Aᵣ : IsRefl Aₑ)
  {B} (Bₑ : DepEquiv Aₑ B B) (Bᵣ : ∀ {a aₑ} (aᵣ : Aᵣ .refl-rel a aₑ) → IsRefl (Bₑ aₑ))
  where

  shape' : (x : W A B) (xₑ : W-Equiv-rel Aₑ Bₑ x x) → Set
  shape' (sup a f) (sup (_ , aₑ) fₑ , (refl , _)) = Aᵣ .refl-rel a aₑ
  
  pos' : (x : W A B) (xₑ : W-Equiv-rel Aₑ Bₑ x x) → shape' x xₑ → Set
  pos' (sup a f) (sup (_ , aₑ) fₑ , (refl , _)) aᵣ = Σ _ λ b → Σ _ λ bₑ → Bᵣ aᵣ .refl-rel b bₑ 

  color' : (x : W A B) (xₑ : W-Equiv-rel Aₑ Bₑ x x) → (aᵣ : shape' x xₑ) → pos' x xₑ aᵣ → Σ _ λ x → W-Equiv-rel Aₑ Bₑ x x
  color' (sup a f) (sup (_ , aₑ) fₑ , (refl , gₑ)) aᵣ (b , bₑ , bᵣ) = (f b) , (fₑ (b , b , bₑ) , gₑ (b , b , bₑ))

  W-IsRefl-rel : (x : W A B) (xₑ : W-Equiv-rel Aₑ Bₑ x x) → Set
  W-IsRefl-rel x xₑ =
    IW (Σ _ λ x → W-Equiv-rel Aₑ Bₑ x x)
       (λ { (x , xₑ) → shape' x xₑ })
       (λ { {x , xₑ} → pos' x xₑ })
       (λ { {x , xₑ} {_} → color' x xₑ _ })
       (x , xₑ)

  abstract
    W-IsRefl-contr : (x : W A B) → is-contr (Σ _ λ xₑ → W-IsRefl-rel x xₑ)
    W-IsRefl-contr (sup a f)
      = let grec = λ b → W-IsRefl-contr (f b) in
        is-contr-retract
          {A = Σ (Σ (Aₑ .equiv-rel a a) λ aₑ → (b : Σ _ λ b₁ → Σ _ λ b₂ → Bₑ aₑ .equiv-rel b₁ b₂) → W-Equiv-rel Aₑ Bₑ (f (b .fst)) (f (b .snd .fst))) λ (aₑ , fₑ) →
               Σ (Aᵣ .refl-rel a aₑ) λ aᵣ → (b : Σ _ λ b → Σ _ λ bₑ → Bᵣ aᵣ .refl-rel b bₑ) → W-IsRefl-rel (f (b .fst)) (fₑ (b .fst , b .fst , b .snd .fst))}
          (λ { ((aₑ , fₑ) , (aᵣ , fᵣ)) → IW-sup _ _ _ _ _ aₑ fₑ , IW-sup _ _ _ _ _ aᵣ fᵣ })
          (λ { ((sup (_ , aₑ) fₑ , (refl , hₑ)) , (sup (_ , aᵣ) fᵣ , (refl , hᵣ))) → (aₑ , λ b → fₑ b , hₑ b) , (aᵣ , λ b → fᵣ b , hᵣ b) })
          (λ { ((sup (_ , aₑ) fₑ , (refl , hₑ)) , (sup (_ , aᵣ) fᵣ , (refl , hᵣ))) → refl })
          (is-contr-ΣΣ
            (Aᵣ .refl-contr _)
            (λ aₑ aᵣ → is-contr-ΣΠ
                       {A = Σ (B a) (λ b₁ → Σ (B a) (Bₑ aₑ .equiv-rel b₁))}
                       {B = λ z → W-Equiv-rel Aₑ Bₑ (f (z .fst)) (f (z .snd .fst))}
                       {C = Σ (B a) (λ b → Σ (Bₑ aₑ .equiv-rel b b) (Bᵣ aᵣ .refl-rel b))}
                       (λ { (b , bₑ , bᵣ) → _ , _ , bₑ })
                       (equiv-total-contr (λ _ → Bᵣ aᵣ .refl-contr _) (λ _ → Bₑ aₑ .equiv-fun→ _) _)
                       {D = λ b x → W-IsRefl-rel _ x}
                       (λ { (b , bₑ , bᵣ) → grec _ })))


  W-IsRefl : IsRefl (W-Equiv Aₑ Bₑ)
  W-IsRefl .refl-rel = W-IsRefl-rel
  W-IsRefl .refl-contr = W-IsRefl-contr

--------------------------------------------------------------------------------

module _ {i}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {x₁ x₂} (xₑ : Aₑ .equiv-rel x₁ x₂)
  {y₁ y₂} (yₑ : Aₑ .equiv-rel y₁ y₂)
  where

  Id-Equiv-rel : Id x₁ y₁ → Id x₂ y₂ → Set i 
  Id-Equiv-rel refl refl = Id xₑ yₑ

module _ {i}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {x₁ x₂} (xₑ : Aₑ .equiv-rel x₁ x₂)
  where

  abstract
    Id-Equiv-fun↓ : ∀ {y₁} p₁ {y₂} p₂ → is-contr (Σ _ λ yₑ → Id-Equiv-rel Aₑ xₑ {y₁} {y₂} yₑ p₁ p₂)
    Id-Equiv-fun↓ refl refl = is-contr-path-from

module _ {i}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {x₁ x₂} (xₑ : Aₑ .equiv-rel x₁ x₂)
  {y₁ y₂} (yₑ : Aₑ .equiv-rel y₁ y₂)
  where
       
  Id-Equiv : Equiv (Id x₁ y₁) (Id x₂ y₂)
  Id-Equiv .equiv-rel  = Id-Equiv-rel Aₑ xₑ yₑ
  Id-Equiv .equiv-fun→ refl
    = is-contr-π₂
      (Aₑ .equiv-fun→ x₁)
      (is-contr-ΣΣ
       {D = λ y₂ q yₑ → Id-Equiv-rel Aₑ xₑ yₑ refl q}
       is-contr-path-from
       (λ { _ refl → is-contr-path-from }))
      _
  Id-Equiv .equiv-fun← refl
    = is-contr-π₂
      (Aₑ .equiv-fun← x₂)
      (is-contr-ΣΣ
       {D = λ y₁ p yₑ → Id-Equiv-rel Aₑ xₑ yₑ p refl}
       is-contr-path-from
       (λ { _ refl → is-contr-path-from }))
      _

module _ {i}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {x₁ x₂} (xₑ : Aₑ .equiv-rel x₁ x₂)
  where

  refl-Equiv : Id-Equiv-rel Aₑ xₑ xₑ refl refl
  refl-Equiv = refl

module _ {i j}
  {A₁ A₂ : Set i} (Aₑ : Equiv A₁ A₂)
  {x₁ x₂} (xₑ : Aₑ .equiv-rel x₁ x₂)
  {P₁ P₂} (Pₑ : DepEquiv {i} {j} (Σ-Equiv Aₑ (λ yₑ → Id-Equiv Aₑ xₑ yₑ)) P₁ P₂)
  {d₁ d₂} (dₑ : Pₑ (xₑ , refl-Equiv Aₑ xₑ) .equiv-rel d₁ d₂)
  where

  J-Equiv : ∀ {y₁ y₂} (yₑ : Aₑ .equiv-rel y₁ y₂)
              {p₁ p₂} (pₑ : Id-Equiv Aₑ xₑ yₑ .equiv-rel p₁ p₂)
            → Pₑ (yₑ , pₑ) .equiv-rel (J (λ y p → P₁ (y , p)) p₁ d₁) (J (λ y p → P₂ (y , p)) p₂ d₂)
  J-Equiv _ {refl} {refl} refl = dₑ

--------------------------------------------------------------------------------

module _ {i}
  {A : Set i} {Aₑ : Equiv A A} (Aᵣ : IsRefl Aₑ)
  {x} {xₑ : Aₑ .equiv-rel x x} (xᵣ : Aᵣ .refl-rel x xₑ)
  {y} {yₑ : Aₑ .equiv-rel y y} (yᵣ : Aᵣ .refl-rel y yₑ)
  where

  Id-IsRefl-rel : ∀ p → Id-Equiv-rel Aₑ xₑ yₑ p p → Set i
  Id-IsRefl-rel refl refl = Id xᵣ yᵣ

module _ {i}
  {A : Set i} {Aₑ : Equiv A A} (Aᵣ : IsRefl Aₑ)
  {x} {xₑ : Aₑ .equiv-rel x x} (xᵣ : Aᵣ .refl-rel x xₑ)
  where

  Id-IsRefl-fun↓ : ∀ {y} p (yₑ : Aₑ .equiv-rel y y) pₑ
                 → is-contr (Σ _ λ yᵣ → Id-IsRefl-rel Aᵣ xᵣ {y} {yₑ} yᵣ p pₑ)
  Id-IsRefl-fun↓ refl yₑ refl = is-contr-path-from
  
module _ {i}
  {A : Set i} {Aₑ : Equiv A A} (Aᵣ : IsRefl Aₑ)
  {x} {xₑ : Aₑ .equiv-rel x x} (xᵣ : Aᵣ .refl-rel x xₑ)
  {y} {yₑ : Aₑ .equiv-rel y y} (yᵣ : Aᵣ .refl-rel y yₑ)
  where

  Id-IsRefl : IsRefl (Id-Equiv Aₑ xₑ yₑ)
  Id-IsRefl .refl-rel   = Id-IsRefl-rel Aᵣ xᵣ yᵣ
  Id-IsRefl .refl-contr refl
    = is-contr-π₂
      (Aᵣ .refl-contr x)
      (is-contr-ΣΣ
       {D = λ yₑ q yᵣ → Id-IsRefl-rel Aᵣ xᵣ yᵣ refl q}
       is-contr-path-from
       (λ { _ refl → is-contr-path-from }))
      _

module _ {i}
  {A : Set i} {Aₑ : Equiv A A} (Aᵣ : IsRefl Aₑ)
  {x} {xₑ : Aₑ .equiv-rel x x} (xᵣ : Aᵣ .refl-rel x xₑ)
  where

  refl-IsRefl : Id-IsRefl-rel Aᵣ xᵣ xᵣ refl (refl-Equiv Aₑ xₑ)
  refl-IsRefl = refl

module _ {i j}
  {A : Set i} {Aₑ : Equiv A A} (Aᵣ : IsRefl Aₑ)
  {x} {xₑ : Aₑ .equiv-rel x x} (xᵣ : Aᵣ .refl-rel x xₑ)
  {P} {Pₑ : DepEquiv {i} {j} (Σ-Equiv Aₑ λ yₑ → Id-Equiv Aₑ xₑ yₑ) P P}
    (Pᵣ : DepIsRefl {Γₑ = Σ-Equiv Aₑ λ yₑ → Id-Equiv Aₑ xₑ yₑ} (Σ-IsRefl Aᵣ λ yᵣ → Id-IsRefl Aᵣ xᵣ yᵣ) Pₑ)
  {d} {dₑ : Pₑ (xₑ , refl-Equiv Aₑ xₑ) .equiv-rel d d} (dᵣ : Pᵣ (xᵣ , (refl-IsRefl Aᵣ xᵣ)) .refl-rel d dₑ)
  where

  J-IsRefl : ∀ {y} {yₑ : Aₑ .equiv-rel y y} (yᵣ : Aᵣ .refl-rel y yₑ)
               {p} {pₑ : Id-Equiv-rel Aₑ xₑ yₑ p p} (pᵣ : Id-IsRefl-rel Aᵣ xᵣ yᵣ p pₑ)
             → Pᵣ (yᵣ , pᵣ) .refl-rel _ (J-Equiv Aₑ xₑ Pₑ dₑ yₑ pₑ)
  J-IsRefl _ {refl} {refl} refl = dᵣ

--------------------------------------------------------------------------------

equiv-to-id : ∀ {i} {A B : Set i} → equiv A B → Id A B
equiv-to-id {i} {A} {B} f
  = transp-contr (ua A) (λ { (B , _) → Id A B })
    (_ , id-equiv)
    (_ , f)
    refl
    
module _ {i} {A B : Set i} where
  equiv→Equiv : equiv A B → Equiv A B
  equiv→Equiv (f , f-equiv) = Equiv-graph f f-equiv

  Equiv→equiv : Equiv A B → equiv A B
  Equiv→equiv R .fst a = R .equiv-fun→ a .is-contr-center .fst
  Equiv→equiv R .snd = Equiv→is-equiv R _ λ a → R .equiv-fun→ a .is-contr-center .snd

module _ {i} {A B : Set i} where
  Id-between-Equiv : {R₁ R₂ : Equiv A B}
                   → (∀ x y → equiv (R₁ .equiv-rel x y) (R₂ .equiv-rel x y))
                   → Id R₁ R₂
  Id-between-Equiv {R₁} {R₂} p = ap (λ { (x , y , z) → record { equiv-rel = x ; equiv-fun→ = y ; equiv-fun← = z } }) inner
    where
      inner : Id {A = Σ (A → B → Set i) λ R → (∀ a → is-contr (Σ B λ b → R a b)) × (∀ b → is-contr (Σ A λ a → R a b))}
                 (R₁ .equiv-rel , R₁ .equiv-fun→ , R₁ .equiv-fun←)
                 (R₂ .equiv-rel , R₂ .equiv-fun→ , R₂ .equiv-fun←)
      inner
        = pair-Id
          (lam-Id λ x → lam-Id λ y → equiv-to-id (p x y))
          (is-prop-all-paths (is-prop-Σ (is-prop-Π λ a → is-prop-is-contr) (λ _ → is-prop-Π λ a → is-prop-is-contr))
            _ _)

  equiv→Equiv← : ∀ (R : Equiv A B) → Id (equiv→Equiv (Equiv→equiv R)) R
  equiv→Equiv← R = Id-between-Equiv (λ x y → _ , iso→equiv (to _ _) (fr _ _) (to-fr _ _) (fr-to _ _))
    where
      to : ∀ x y → equiv→Equiv (Equiv→equiv R) .equiv-rel x y → R .equiv-rel x y
      to x y refl = R .equiv-fun→ x .is-contr-center .snd
      
      fr : ∀ x y → R .equiv-rel x y → equiv→Equiv (Equiv→equiv R) .equiv-rel x y
      fr x y p = transp-contr (R .equiv-fun→ x) (λ { (z , q) → Id _ z }) (R .equiv-fun→ x .is-contr-center) (y , p)
                 refl 

      fr-to : ∀ x y p → Id (fr x y (to x y p)) p
      fr-to _ _ refl = transp-contr-β

      to-fr : ∀ x y p → Id (to x y (fr x y p)) p
      to-fr x y p = transp-contr (R .equiv-fun→ x) (λ { (z , q) → Id (to x z (fr x z q)) q }) (R .equiv-fun→ x .is-contr-center) (y , p)
                    (ap (to _ _) transp-contr-β)

  Equiv→equiv← : ∀ (E : equiv A B) → Id (Equiv→equiv (equiv→Equiv E)) E
  Equiv→equiv← _ = pair-Id refl (is-prop-all-paths (is-prop-Π (λ _ → is-prop-is-contr)) _ _)

  equiv↔Equiv : equiv (equiv A B) (Equiv A B)
  equiv↔Equiv = _ , iso→equiv equiv→Equiv Equiv→equiv equiv→Equiv← Equiv→equiv←
  
  Equiv↔equiv : equiv (Equiv A B) (equiv A B) 
  Equiv↔equiv = _ , iso→equiv Equiv→equiv equiv→Equiv Equiv→equiv← equiv→Equiv←

  Equiv-op : Equiv A B → Equiv B A
  Equiv-op R .equiv-rel x y = R .equiv-rel y x
  Equiv-op R .equiv-fun→ = R .equiv-fun←
  Equiv-op R .equiv-fun← = R .equiv-fun→

module _ {i} {A B : Set i} where
  equiv-Equiv-op : equiv (Equiv A B) (Equiv B A)
  equiv-Equiv-op = _ , iso→equiv Equiv-op Equiv-op (λ _ → refl) (λ _ → refl)

abstract
  ua' : ∀ {i} {A : Set i} → is-contr (Σ (Set i) (λ B → Σ (B → A) is-equiv))
  ua' {i} {A}
    = is-contr-equiv _
      (Equiv→equiv
        (Σ-Equiv (Equiv-Id _) (λ { {B} refl → equiv→Equiv (comp-equiv equiv↔Equiv (comp-equiv equiv-Equiv-op Equiv↔equiv)) }))
        .snd)
      (ua A)

Univ-Equiv : ∀ {i} → Equiv (Set i) (Set i)
Univ-Equiv .equiv-rel = Equiv
Univ-Equiv {i} .equiv-fun→ A
  = is-contr-equiv _
    (equiv-total _ (λ B → comp-equiv (_ , is-equiv-lower) equiv↔Equiv .snd))
    (is-contr-retract
      (total (λ _ → lift {_} {lsuc i}))
      (total (λ _ → lower))
      (λ _ → refl)
      (ua _))
Univ-Equiv {i} .equiv-fun← B
  = is-contr-equiv _
    (equiv-total _ (λ B → comp-equiv (_ , is-equiv-lower) equiv↔Equiv .snd))
    (is-contr-retract
     (total λ _ → lift {_} {lsuc i})
     (total λ _ → lower)
     (λ _ → refl)
     ua')

module _ {i} {A : Set i} (E : Equiv A A) where
  private
    Id-between-IsRefl : {R₁ R₂ : IsRefl E}
                      → (∀ x y → equiv (R₁ .refl-rel x y) (R₂ .refl-rel x y))
                      → Id R₁ R₂
    Id-between-IsRefl {R₁} {R₂} p = ap (λ { (x , y) → record { refl-rel = x ; refl-contr = y } }) inner
      where
        inner : Id {A = Σ (∀ a → E .equiv-rel a a → Set i) λ R → ∀ a → is-contr (Σ _ (R a))}
                   (R₁ .refl-rel , R₁ .refl-contr)
                   (R₂ .refl-rel , R₂ .refl-contr)
        inner = pair-Id (lam-Id λ _ → lam-Id λ _ → equiv-to-id (p _ _))
                        (is-prop-all-paths
                          (is-prop-Π λ _ → is-prop-is-contr)
                          _ _)

    IsRefl→refl : IsRefl E → (a : A) → Lift (lsuc i) (E .equiv-rel a a)
    IsRefl→refl R a .lower = R .refl-contr a .is-contr-center .fst

    refl→IsRefl : ((a : A) → Lift (lsuc i) (E .equiv-rel a a)) → IsRefl E
    refl→IsRefl f .refl-rel   a aₑ = Id (f a .lower) aₑ
    refl→IsRefl f .refl-contr _ = is-contr-path-from

    IsRefl→refl← : ∀ R → Id (IsRefl→refl (refl→IsRefl R)) R
    IsRefl→refl← R = refl

    refl→IsRefl← : ∀ R → Id (refl→IsRefl (IsRefl→refl R)) R
    refl→IsRefl← R = Id-between-IsRefl (λ x y → _ , iso→equiv (fr x y) (to x y) (fr-to x y) (to-fr x y))
      where
        fr : ∀ x y → Id (R .refl-contr x .is-contr-center .fst) y → R .refl-rel x y
        fr x _ refl = R .refl-contr x .is-contr-center .snd

        to : ∀ x y → R .refl-rel x y → Id (R .refl-contr x .is-contr-center .fst) y
        to x y p = transp-contr (R .refl-contr x) (λ { (y , p) → Id (R .refl-contr x .is-contr-center .fst) y })
                   (R .refl-contr x .is-contr-center) (y , p) refl

        fr-to : ∀ x y p → Id (fr x y (to x y p)) p
        fr-to x y p = transp-contr (R .refl-contr x) (λ { (y , p) → Id (fr x y (to x y p)) p })
                      (R .refl-contr x .is-contr-center) (y , p) (ap (fr _ _) transp-contr-β)

        to-fr : ∀ x y p → Id (to x y (fr x y p)) p
        to-fr _ _ refl = transp-contr-β

  IsRefl↔refl : equiv (IsRefl E) (∀ a → Lift (lsuc i) (E .equiv-rel a a))
  IsRefl↔refl = _ , iso→equiv IsRefl→refl refl→IsRefl IsRefl→refl← refl→IsRefl←

  refl↔IsRefl : equiv (∀ a → Lift (lsuc i) (E .equiv-rel a a)) (IsRefl E)
  refl↔IsRefl = _ , iso→equiv refl→IsRefl IsRefl→refl refl→IsRefl← IsRefl→refl← 

module _ {i} {A : Set i} (E : Equiv A A) (cE : ∀ a b → E .equiv-rel a b) (x : A) where
  is-contr-from-Equiv : is-contr A
  is-contr-from-Equiv .is-contr-center = x
  is-contr-from-Equiv .is-contr-path y
    = transp-contr (E .equiv-fun→ x) (λ { (y , _) → Id x y })
      (x , cE _ _)
      (y , cE _ _)
      refl

Univ-IsRefl : ∀ {i} → IsRefl (Univ-Equiv {i})
Univ-IsRefl {i} .refl-rel _ E = IsRefl E
Univ-IsRefl {i} .refl-contr A
  = is-contr-equiv _
    (equiv-total _ (λ E → refl↔IsRefl _ .snd))
    (is-contr-retract
      (λ { ((x , y , z) , w) → (record { equiv-rel = x ; equiv-fun→ = y ; equiv-fun← = z }) , (λ a → lift (w a)) })
      (λ { (E , r) → (E .equiv-rel , E .equiv-fun→ , E .equiv-fun←) , (λ a → r a .lower) })
      (λ a → refl)
      is-contr-T)
  where
    T = Σ (Σ (A → A → Set i) λ R → (∀ a → is-contr (Σ A λ b → R a b)) × (∀ b → is-contr (Σ A λ a → R a b))) λ E →
          ((a : A) → E .fst a a)

    Equiv→T : Σ (Equiv A A) (λ E → ∀ a → E .equiv-rel a a) → T
    Equiv→T (x , y) = (x .equiv-rel , x .equiv-fun→ , x .equiv-fun←) , y

    TE : Equiv T T
    TE = Σ-Equiv
         (Σ-Equiv (Π-Equiv (Equiv-Id A) λ _ → Π-Equiv (Equiv-Id A) λ _ → Univ-Equiv) λ R →
           Equiv-between-prop
             (is-prop-Σ
               (is-prop-Π λ _ → is-prop-is-contr) λ _ →
               (is-prop-Π λ _ → is-prop-is-contr))
             (is-prop-Σ
               (is-prop-Π λ _ → is-prop-is-contr) λ _ →
               (is-prop-Π λ _ → is-prop-is-contr))
               (λ x → (λ a → is-contr-equiv _ (Equiv→equiv (Σ-Equiv (Equiv-Id A) (λ { refl → R refl refl })) .snd) (x .fst a))
                    , (λ b → is-contr-equiv _ (Equiv→equiv (Σ-Equiv (Equiv-Id A) (λ { refl → R refl refl })) .snd) (x .snd b)))
               (λ x → (λ a → is-contr-equiv _ (Equiv→equiv (Σ-Equiv (Equiv-Id A) (λ { refl → Equiv-op (R refl refl) })) .snd) (x .fst a))
                    , (λ b → is-contr-equiv _ (Equiv→equiv (Σ-Equiv (Equiv-Id A) (λ { refl → Equiv-op (R refl refl) })) .snd) (x .snd b))))
         λ R → Π-Equiv (Equiv-Id A) λ a → R .fst a a
  

    fr : ∀ (a b : T) x y → a .fst .fst x y → b .fst .fst x y
    fr a b x y p
      = transp-contr (a .fst .snd .fst x) (λ { (y , _) → b .fst .fst x y })
        (x , a .snd x)
        (y , p)
        (b .snd x)

    all : ∀ (a b : T) x y → Equiv (a .fst .fst x y) (b .fst .fst x y)
    all a b x y = equiv→Equiv (_ , iso→equiv (fr a b _ _) (to _ _) (fr-to _ _) (to-fr _ _))
      where
        to : ∀ x y → b .fst .fst x y → a .fst .fst x y
        to x y p
          = transp-contr (b .fst .snd .fst x) (λ { (y , _) → a .fst .fst x y })
            (x , b .snd x)
            (y , p)
            (a .snd x)
  
        fr-to : ∀ x y p → Id (fr a b x y (to x y p)) p
        fr-to x y p
          = transp-contr (b .fst .snd .fst x) (λ { (y , p) → Id (fr a b x y (to x y p)) p })
            (x , b .snd x)
            (y , p)
            (ap (fr a b x x) transp-contr-β ∙ transp-contr-β)

        to-fr : ∀ x y p → Id (to x y (fr a b x y p)) p
        to-fr x y p
          = transp-contr (a .fst .snd .fst x) (λ { (y , p) → Id (to x y (fr a b x y p)) p })
            (x , a .snd x)
            (y , p)
            (ap (to x x) transp-contr-β ∙ transp-contr-β)

    is-contr-T : is-contr T
    is-contr-T
      = is-contr-from-Equiv
        TE
        (λ a b → ((λ { refl refl → all a b _ _ }) , tt) , λ { refl → transp-contr-β })
        (Equiv→T (Equiv-Id _ , λ _ → refl))


==> anc/index.agda <==
{-# OPTIONS --postfix-projections --without-K #-}

module index where

{- Agda formalization for some of the details of the construction of
 - path and reflexive-loop models of HoTT.
 -}

{-
 - The module HoTT is a basic HoTT library (identity types,
 - contractibility, equivalences, W-types).
 -}

import HoTT

{- The only postulates are function extensionality and the univalence
 - axiom.
 -}
funext = HoTT.funext
ua     = HoTT.ua

{- The only inductive types used are the identity types and
 - W-types.
 -}
Id = HoTT.Id
W  = HoTT.W

{- Indexed W-types are used in the construction of W-Equiv and
 - W-IsRefl, but they can be derived from Id and W
 -}
IW₀ = HoTT.IW₀

{- The module RelEquiv contains definitions of relational equivalences
 - and reflexivity structures for Σ, Π, W and universes.
 -}

import RelEquiv

Σ-Equiv  = RelEquiv.Σ-Equiv
Σ-IsRefl = RelEquiv.Σ-IsRefl
{- The contractibility witnesses for Σ-Equiv and Σ-IsRefl are
 - constructed using the lemma is-contr-ΣΣ.
 -}
is-contr-ΣΣ = HoTT.is-contr-ΣΣ

Π-Equiv  = RelEquiv.Π-Equiv
Π-IsRefl = RelEquiv.Π-IsRefl
{- The contractibility witnesses for Π-Equiv and Π-IsRefl are
 - constructed using the lemma is-contr-ΣΠ.
 -}
is-contr-ΣΠ = HoTT.is-contr-ΣΠ

W-Equiv  = RelEquiv.W-Equiv
W-IsRefl = RelEquiv.W-IsRefl
{- Due to the isomorphism
 -   W A B ≅ (a : A) × (B a → W A B),
 - the contractibility witnesses for W-Equiv and W-IsRefl are
 - constructed using both is-contr-ΣΣ and is-contr-ΣΠ, recursively.
 -}

Univ-Equiv  = RelEquiv.Univ-Equiv
Univ-IsRefl = RelEquiv.Univ-IsRefl
{- The constructions of Univ-Equiv and Univ-IsRefl rely on univalence
 - and on equivalences
 -    Equiv A B ≃ equiv A B, 
 -    IsRefl E ≃ (∀ a → E .equiv-rel a a)
 -}
Equiv↔equiv = RelEquiv.Equiv↔equiv
IsRefl↔refl = RelEquiv.IsRefl↔refl


